Quadruple-Higgs boson production at the high-luminosity LHC

We investigate the production of four Higgs bosons via gluon fusion at the high-luminosity LHC. We construct a phenomenological analysis of the eight-$b$-jet final state and use a multivariate analysis to derive expected simultaneous constraints on the triple and quartic Higgs boson self-coupling modifications. At 95% confidence level, the resulting region projects onto $-10.3<c_3<11.2$ and $-222<d_4<234$, where $c_3=\kappa_3-1$ and $d_4=\kappa_4-1$. We also examine how quadruple-Higgs boson production can enter a triple-Higgs boson signal region requiring at least six $b$-tagged jets. In addition, we consider two extensions of the Standard Model scalar sector: a one-real-singlet extension yielding the direct resonant process $pp\rightarrow S\rightarrow hhhh$, and a two-real-singlet extension yielding the cascade $pp\rightarrow h_3\rightarrow h_2h_2\rightarrow (hh)(hh)$, where $S$, $h_2$ and $h_3$ are new scalar resonances. For these processes, we derive expected upper limits on the quadruple-Higgs boson production cross sections as functions of the new scalar masses.

==> anc/cascade_expected_cross_section_limits.dat <==
# Expected 95% CL upper limits for cascade resonant four-Higgs-boson production.
# pp -> h3 -> h2 h2 -> h h h h at sqrt(s) = 14 TeV and L = 3000 fb^-1.
# sigma95 limits sigma(pp -> h3) BR(h3 -> h2 h2) BR(h2 -> h h)^2.
# Values are calculated at the generated mass points; no interpolation is used.
# Columns: M_2[GeV]  M_3[GeV]  sigma95[fb]
     275       575    13.167421511525646
     275       600    12.180360168472866
     275       625    12.158813724274545
     275       650    11.041885568178884
     275       675     10.72294601579129
     275       700     10.34979027779249
     275       725    10.010218646389529
     275       750    9.3667940361824407
     275       775    9.0181666928120201
     275       800     8.963854724359603
     275       825    9.2430375160385658
     275       850    9.6363938458635303
     275       875    8.7860550560273545
     275       900    10.078956394972661
     275       925    9.2014970933756182
     275       950    9.2821409707223808
     275       975    9.3396334749626639
     275      1000    10.220937227895451
     275      1100    10.926111743955872
     275      1200     12.99909697981662
     275      1300    15.563748387470479
     275      1400    23.075848779525082
     275      1500    22.110625457206048
     275      1600    27.704963433983664
     275      1700    42.492667443622494
     275      1800    42.020577071420178
     275      1900    55.476940443170037
     275      2000    58.159931130966342
     275      2250    98.066169593997586
     275      2500    123.64130261567391
     275      2750    153.75278772989219
     275      3000    181.50109842875435
     275      3250    217.18249987308684
     275      3500    372.44743715595473
     275      3750    342.28428646794578
     275      4000    468.83599704184303
     275      4250       406.45283947853
     275      4500    354.44886878606019
     275      4750    419.14307137172568
     275      5000    292.80161930174802
     325       675    9.6566896095612549
     325       700    9.7384351094864741
     325       725    9.0610214765241892
     325       750    8.1349957678821916
     325       775    7.8408385187402008
     325       800    7.8310097626642126
     325       825    7.1263183658783689
     325       850    7.1654870673988569
     325       875    6.4419387051356836
     325       900    6.6603168910270796
     325       925     6.413790111266616
     325       950    6.0986438082506069
     325       975    5.9550567061506925
     325      1000    5.7879659053607213
     325      1100    5.9058312584053088
     325      1200     6.375760961889787
     325      1300    6.7107582656037934
     325      1400    8.1673361132028397
     325      1500    10.234444807417031
     325      1600    11.863726017689888
     325      1700     14.91032204526757
     325      1800    15.351785347940389
     325      1900    18.651821646399839
     325      2000    21.756925974511098
     325      2250    29.107568733079063
     325      2500    49.676655275446919
     325      2750    57.389596459323016
     325      3000    67.688857498217999
     325      3250    106.88112410482515
     325      3500    124.93792623616847
     325      3750    162.92756609464283
     325      4000    185.09291854105379
     325      4250    170.17770876426925
     325      4500    214.86369115363703
     325      4750     180.9906023303779
     325      5000    198.31187494419254
     375       775     8.067536521770851
     375       800     7.483880191411739
     375       825    7.0002603124630518
     375       850    6.6969236139024151
     375       875    6.2878371916211719
     375       900    5.9533879979655158
     375       925    5.7949448990916235
     375       950     5.308633671730826
     375       975    5.3507764669616336
     375      1000    4.7824722271160294
     375      1100    4.5715475827646443
     375      1200    4.2180300752320434
     375      1300    4.5054391890682002
     375      1400    4.3825120950609247
     375      1500    4.9395316112776957
     375      1600    6.1780247238089299
     375      1700    6.6457429635225829
     375      1800    9.0920120034762384
     375      1900    10.258738583665323
     375      2000    12.166765906346878
     375      2250    14.922314952996892
     375      2500    20.714869939895301
     375      2750    26.319473133356048
     375      3000    30.702506240404517
     375      3250     43.89875304776541
     375      3500     52.76296202947168
     375      3750    62.079699520574863
     375      4000    68.816234698011527
     375      4250    104.57262005103743
     375      4500    123.52428969863382
     375      4750    102.84508027657085
     375      5000    103.16260227460427
     425       875    7.2064217573068312
     425       900    6.5406635836360945
     425       925    6.0568494692002997
     425       950    6.2199124045017768
     425       975    5.8164286545076855
     425      1000    5.3165527125656062
     425      1100    4.8694077814106755
     425      1200    4.0061980004781557
     425      1300    3.8350193270785802
     425      1400     2.924023064972296
     425      1500    3.2638286324601244
     425      1600    3.5406260041923519
     425      1700    3.7629752533482188
     425      1800    4.2458388186045148
     425      1900    5.0745274151138258
     425      2000    5.7351188098908708
     425      2250    7.8929850621955335
     425      2500    11.576340331371956
     425      2750    16.673278848671664
     425      3000    18.779340898493643
     425      3250    21.992176051728549
     425      3500    24.577115648086078
     425      3750    30.508271036158327
     425      4000    42.306655469919136
     425      4250    44.742487631889801
     425      4500    45.723776832407864
     425      4750    73.449316976849843
     425      5000    61.351755067750403
     475       975     6.119702649002889
     475      1000    5.8470896666991603
     475      1100     4.534335010260266
     475      1200    3.9669751279540897
     475      1300    3.3741408350290198
     475      1400    3.0933181050176612
     475      1500    3.0105296125697754
     475      1600    2.7886508556081422
     475      1700    2.7571014498214339
     475      1800    2.7787241058657912
     475      1900    3.0032679853914903
     475      2000    3.3648016596125832
     475      2250    4.3139906297452306
     475      2500     6.314142285167831
     475      2750    8.4481584853984799
     475      3000    10.306437686996915
     475      3250     13.28765662907217
     475      3500     14.67794876776231
     475      3750    20.473566094208365
     475      4000    18.275050055884115
     475      4250    24.374700317316631
     475      4500    36.081174145562201
     475      4750    39.932393972823689
     475      5000    33.993468766471423
     525      1100    5.2837730457334953
     525      1200    4.2170016432527557
     525      1300    3.6491867568260119
     525      1400    2.6354049134403859
     525      1500    2.4077383333656881
     525      1600    2.2776085838596716
     525      1700     2.388473419391544
     525      1800     2.415984315678509
     525      1900    2.3797712019517032
     525      2000     2.540286364301469
     525      2250    3.1997960266558518
     525      2500    3.9615783528651383
     525      2750    5.7513594033360214
     525      3000    6.0627308664394111
     525      3250    7.9411740474071273
     525      3500     8.690854035868643
     525      3750    10.124872795668786
     525      4000    12.057584718028643
     525      4250    13.542640669397105
     525      4500     17.08997605286374
     525      4750    25.354187072705699
     525      5000    23.026786448503621
     575      1200    4.4911940427687789
     575      1300    3.3595545447920916
     575      1400    2.8214666020451782
     575      1500    2.4968558902525535
     575      1600    2.2044851053043466
     575      1700    1.9907384668272159
     575      1800    2.1480781369900148
     575      1900    2.0693957314387319
     575      2000    2.1437610033342835
     575      2250     2.172006532604148
     575      2500    2.5290310623184178
     575      2750    3.3547789628534961
     575      3000    4.3914399507535631
     575      3250    4.9779444007180977
     575      3500      7.23870818803295
     575      3750    6.6071292143050826
     575      4000    9.6505963155138268
     575      4250    9.0895642105781818
     575      4500     12.91628222340756
     575      4750    12.079032804627747
     575      5000    16.451768858189538
     625      1300    3.7232723437871531
     625      1400    3.0433257653941288
     625      1500    2.6033048377033428
     625      1600    2.2355691753085081
     625      1700     1.897704929901245
     625      1800    2.0365547508679711
     625      1900    1.9407362036322269
     625      2000    1.9120262589921868
     625      2250    1.8317785108226063
     625      2500    1.9392831386725624
     625      2750    2.2281388592431526
     625      3000    2.7345498132426886
     625      3250    3.5767682738710178
     625      3500    4.2950220824318937
     625      3750    5.2878605126954223
     625      4000    6.4680638253117007
     625      4250    6.6572583120392839
     625      4500    6.9826684366891669
     625      4750    8.0646641154239163
     625      5000    9.4303473666458011
     675      1400    3.0800105572985741
     675      1500    2.7566422221976019
     675      1600    2.3050627850763323
     675      1700    2.0936876369998192
     675      1800      2.07049960178162
     675      1900    1.9394596226182848
     675      2000    1.7917863781571799
     675      2250    1.7222370121452553
     675      2500    1.6551369961568936
     675      2750     1.699796317925915
     675      3000     1.905086269992478
     675      3250    2.3104766814143449
     675      3500    2.6766620847841356
     675      3750    3.6594191009153816
     675      4000    4.0008833531860528
     675      4250    4.5112171241316759
     675      4500    6.4721807411371337
     675      4750    7.1099732261852786
     675      5000    6.4245152291391854
     725      1500    2.9650252917886286
     725      1600    2.5045596163455537
     725      1700     2.115284274074666
     725      1800    1.8703491271164765
     725      1900     1.743006297198213
     725      2000    1.6480073612245616
     725      2250    1.4732304341456275
     725      2500    1.5601378914541697
     725      2750    1.4954000632398796
     725      3000     1.555607673800032
     725      3250    1.7138403403216667
     725      3500    1.9601165650861803
     725      3750    2.3427463694930921
     725      4000    3.1275932605612029
     725      4250    3.3981789083983003
     725      4500    3.7997074582337262
     725      4750    5.2863658077480036
     725      5000    6.0014971365608343
     775      1600    2.5962420493869454
     775      1700    2.3565075971568534
     775      1800    2.3669928937470646
     775      1900    1.7918458532704342
     775      2000    1.8399671808340958
     775      2250    1.6290572567018873
     775      2500    1.4806703900583926
     775      2750    1.3120667231125012
     775      3000    1.3762709969068472
     775      3250    1.3772311603564158
     775      3500    1.5185264336717852
     775      3750     1.703343936489663
     775      4000    2.2555739182233028
     775      4250    2.6604769149085739
     775      4500    2.8652418397949742
     775      4750    3.3575558877081315
     775      5000    4.5077936045676541
     825      1700    2.3117858355291325
     825      1800    2.4370773990958874
     825      1900    2.1184599613151232
     825      2000    2.0419248045924414
     825      2250       1.6915516842386
     825      2500    1.5052970426522991
     825      2750    1.3579563322070372
     825      3000    1.3197985481224617
     825      3250    1.2012544149731137
     825      3500     1.360389574257816
     825      3750    1.4363497297781613
     825      4000    1.5540777628286899
     825      4250    1.8610542096737275
     825      4500    2.4137894115101428
     825      4750     2.899021702443533
     825      5000    2.9747460604519667
     875      1800    2.3795313719690432
     875      1900    2.3960143568792969
     875      2000    2.1704585192661501
     875      2250    1.7706861351703429
     875      2500    1.5443171708563557
     875      2750    1.3310187274897785
     875      3000    1.2691440987053642
     875      3250    1.2361504553615856
     875      3500    1.2198700451091686
     875      3750    1.1796896688285292
     875      4000    1.3522378079824406
     875      4250    1.4451743704556361
     875      4500    1.7658358290776883
     875      4750    2.2112050396316532
     875      5000    2.3522704080823562
     925      1900    2.0756464578545906
     925      2000    2.2205870684483333
     925      2250    1.8360918263789379
     925      2500     1.540164080153628
     925      2750    1.3356689347571158
     925      3000    1.2439849143393067
     925      3250    1.1775265306355074
     925      3500    1.1780807477919457
     925      3750    1.1872600760358987
     925      4000    1.1400832715367564
     925      4250    1.2799054687934772
     925      4500    1.4135367050434158
     925      4750    1.6515601392189434
     925      5000    2.0069218933016053
     975      2000     1.984631922366157
     975      2250    1.9048151003135123
     975      2500    1.5755627780216686
     975      2750    1.3325688940801839
     975      3000    1.2660003900729642
     975      3250    1.1907266999903783
     975      3500    1.1399437228011249
     975      3750    1.1401306272475651
     975      4000    1.1418713821272788
     975      4250    1.1742002502743971
     975      4500    1.2261606836564169
     975      4750    1.3338428263138487
     975      5000    1.5327189306092315
    1000      2100    2.0385268627164299
    1000      2250    1.9915445287733888
    1000      2500    1.6224250701691338
    1000      2750    1.4216350576266601
    1000      3000    1.2546932074175698
    1000      3250    1.1559564247490979
    1000      3500    1.1433949060028499
    1000      3750    1.1065868892242405
    1000      4000    1.1144586674809216
    1000      4250    1.1394697985714837
    1000      4500    1.1791441620879857
    1000      4750    1.2851243897736548
    1000      5000    1.2994596795814934
    1100      2250    1.7488961062988597
    1100      2300    1.8708491864985266
    1100      2500    1.7446077107057461
    1100      2750    1.4875776051300158
    1100      3000    1.3009863931463062
    1100      3250    1.1859186841383131
    1100      3500    1.1347648745467591
    1100      3750    1.0829348237713017
    1100      4000    1.0503173789914562
    1100      4250     1.039132497385248
    1100      4500    1.0706209804464324
    1100      4750    1.0828313072979725
    1100      5000     1.042657343206173
    1200      2500    1.6541548790209855
    1200      2750    1.5948242520442615
    1200      3000     1.397234430675784
    1200      3250    1.2823229635023883
    1200      3500    1.1518675878963505
    1200      3750    1.0825960002327473
    1200      4000    1.0526037651272961
    1200      4250    1.0206328415062953
    1200      4500    1.0261494453949558
    1200      4750    1.0065083387511025
    1200      5000   0.92239262269994993
    1300      2700    1.5282881084093893
    1300      2750    1.5647944680336661
    1300      3000    1.4698773717916995
    1300      3250    1.3213194989626786
    1300      3500    1.2301440252294453
    1300      3750    1.1204117911578089
    1300      4000    1.0767885564967021
    1300      4250    1.0249961926436879
    1300      4500   0.86296246787637321
    1300      4750   0.98684815769022127
    1300      5000   0.97916180753081861
    1400      2900    1.4860289984940875
    1400      3000    1.5534142013278509
    1400      3250     1.419553274026037
    1400      3500    1.2948516033004198
    1400      3750    1.1681880790535337
    1400      4000    1.0929915723093493
    1400      4250    1.0413818397778365
    1400      4500    1.0124999988582299
    1400      4750    1.0047833335783389
    1400      5000   0.85726002459806661
    1500      3100    1.4425716117739538
    1500      3250    1.4579786502066834
    1500      3500    1.3603706084294469
    1500      3750    1.2579847733778418
    1500      4000    1.1805511113822797
    1500      4250    1.1084512743393375
    1500      4500    1.0533658618064266
    1500      4750    1.0041882870592289
    1500      5000   0.98174631837774284
    1600      3250    1.3321293297864045
    1600      3300    1.4370600115552761
    1600      3500    1.4125354136151596
    1600      3750    1.3345500124312264
    1600      4000    1.1971043561345565
    1600      4250    1.1594489038426579
    1600      4500    1.0757793542813272
    1600      4750    1.0373328211826331
    1600      5000    1.0018998793840908
    1700      3500    1.4062487725884085
    1700      3750    1.4154920782142431
    1700      4000    1.3193385726592179
    1700      4250    1.1140759844782013
    1700      4500    1.1157209039969342
    1700      4750   0.98437763919209109
    1700      5000    1.0309252481185824
    1800      3700    1.3705276767204482
    1800      3750    1.3559567123188083
    1800      4000    1.2562431063534487
    1800      4250    1.1826721019915243
    1800      4500     1.165082968462261
    1800      4750    1.0237752027054898
    1800      5000    1.0769042810620553
    1900      3900    1.3070514601453826
    1900      4000    1.2485244467744292
    1900      4250    1.2116989677702703
    1900      4500    1.2480980157366961
    1900      4750    1.0739116766672958
    1900      5000   0.99567536006368185
    2000      4100    1.2122289489707696
    2000      4250    1.2671863615944425
    2000      4500    1.3051141130468205
    2000      4750    1.1045854363636756
    2000      5000    1.1595819960353277
    2250      4600    1.1552552137826866
    2250      4750    1.2967849657236261
    2250      5000    1.1900389766759494
    2400      4900    1.2193151671923448
    2400      5000    1.1575851681151614


==> anc/direct_expected_cross_section_limits.dat <==
# Expected 95% CL upper limits for direct resonant four-Higgs-boson production.
# pp -> S -> h h h h at sqrt(s) = 14 TeV and L = 3000 fb^-1.
# sigma95 limits sigma(pp -> S) BR(S -> h h h h).
# Values are calculated at the generated mass points; no interpolation is used.
# Columns: M_S[GeV]  sigma95[fb]
     525    4.2635817247057375
     550    8.6019889468495485
     575    9.4018684202279452
     600    11.073757489004873
     625    9.2535701405328261
     650    7.8204318611317234
     675    7.4908002295153704
     700    7.2608229810119642
     725    6.7471606030083962
     750     6.311257926334207
     775    6.3709257124513599
     800    5.9784497936389442
     825    5.4605684487590924
     850    5.1383871002077726
     875    5.0373844231370732
     900    4.9670475599609318
     925    4.5964577415440555
     950    4.3755882866302169
     975    4.0594357672628458
    1000    3.7320426764479748
    1100    3.5719550193621785
    1200    3.0118009768238885
    1300    2.9547987106439031
    1400    2.6136908118319164
    1500    2.4819665630678696
    1600    2.6033548959295683
    1700    2.4550823918069442
    1800    2.5903200628870247
    1900    2.5399639505043901
    2000    2.3878128251318405
    2250    2.0744194756561898
    2500    1.7270861856912676
    2750    1.7767536099170549
    3000    1.7329110997555381
    3250    1.6231936069178654
    3500    1.6242561536435849
    3750    1.5996401473800002
    4000    1.5121653371377644
    4250    1.4462917671100985
    4500    1.4272297243964345
    4750    1.3406184580138549
    5000    1.3348632900653232

